A C99 Implementation of the Clausen Sums

A C99 program is presented which calculates the Clausen sums for non-negative integer indices j and real arguments x. The implementation is split into three major cases. For large j, a direct, truncated summation of the sum is performed. For smaller j, the associate polynomial of x is evaluated if applicable; otherwise a Chebyshev series is constructed by repeated integration of a (truncated) Chebyshev representation of Cl_2(x), and evaluated.

==> anc/Makefile <==
CCFLAGS= -O3 -std=c99
clausen.o: clausen.c clausen.h
	$(CC) $(CCFLAGS) -c -o $@ clausen.c -lm

# main program with test calls.. not useful for production.
clausen: clausen.c clausen.h
	$(CC) -DTEST $(CCFLAGS) -o $@ $< -lm


==> anc/clausen.c <==
/** @file
* A C99 implementation of Clausen sums for small indices and real-valued arguments.
* The functions calculate sum_{n>=1} cos(n*x)/n^j and sum_{n>=1} sin(n*x)/n^j
* for j>=1 and real (double precision) x.
*/
#include <math.h>
#include <stdlib.h>
#include <stdio.h>

#ifndef M_PI
/** Pi , Eulers constant */
#define M_PI 3.1415926535897932384626433832795029
#define M_PIl 3.1415926535897932384626433832795029l
#endif

#ifndef M_PI_2
/** Pi half */
#define M_PI_2 1.5707963267948966192313216916397514
#define M_PI_2l 1.5707963267948966192313216916397514l
#endif

/** Definition of a maximum index up to which the
* polynomial and Chebyshev representations are used.
* Note that this cannot be redefined unless the number of elements
* in zetas[] and the estimates of the number of terms needed for large j
* are also adjusted.
*/
#define CLAUSEN_SMAX 10

/*!*****************************************
* Table of Rieman zeta functions zeta(n) for small integer n.
* For 128bit quad precision reps (with 112 digits in mantissae)
* a representiation by 34 digits is sufficiently accurate.
*/
static double zetas[] =
{
	0. ,
	0. ,
	1.64493406684822643647241516664602519 ,
	1.20205690315959428539973816151144999 ,
	1.08232323371113819151600369654116790, 
	1.03692775514336992633136548645703417, 
	1.01734306198444913971451792979092053, 
	1.00834927738192282683979754984979676, 
	1.00407735619794433937868523850865247, 
	1.00200839282608221441785276923241206, 
	1.00099457512781808533714595890031902, 
	1.00049418860411946455870228252646994, 
	1.00024608655330804829863799804773967, 
	1.00012271334757848914675183652635740, 
	1.00006124813505870482925854510513533
} ;

/*!******************************************
* Compute the cases where Jolley lists a polynomial representation of x.
* @param[in] s The power in the range s>=1.
* @param[in] x The argument. 
* @return sum_{k>=1} cos(k*x)/k^s if s even .
*     sum_{k>=1} sin(k*x)/k^s if s odd .
* @author R. J. Mathar
* @since 2013-09-24
*/
static double clausenPoly(int s, double x)
{
	/* taylor expansion coefficients of sum_{n>=1} cos/sin(n*x)/n^s = sum_{k>=0} tcoef[k]*x^k
	*/
	double tcoef[CLAUSEN_SMAX+1] ;

	/* Start with the polynomial referring to s=2.
	* This represents pi^2/6 -pi/2*x +x^2/4.
	*/
	tcoef[0]=zetas[2] ;
	tcoef[1]= -M_PI_2 ;
	tcoef[2]= 0.25 ;

	/* Build recursively the taylor coefficients of 2,3,.,sprime,...,s by
	* repeated integration with respect to x. Work backwards through
	* the polynomial orders such that we can substitute tcoef in place.
	* Int_0^x t^j dt = x^(j+1)/j.
	*/
	for(int sprime=3 ; sprime <= s ; sprime++)
	{
		/* Is sprime is even, we are integrating a cosine function
		* in the numerator and catch a minus sign.
		*/
		const int sig = ( sprime % 2) ? 1 : -1;
		for(int targ = sprime ; targ >0 ; targ--)
			tcoef[targ] = sig*tcoef[targ-1]/targ ;

		if ( sprime %2 )
			tcoef[0] = 0. ;
		else
			tcoef[0] = zetas[sprime] ;
	}
	/* Accumulate the result working backwards with Horner's scheme
	* of polynomial evaluation: rval=sum_{i>=0} tcoef[i]*x^i.
	*/
	double rval = tcoef[s] ;
	for(int sprime= s-1 ; sprime >= 0 ; sprime--)
		rval = rval*x+tcoef[sprime] ;

	return rval ;
} /* clausenPoly */

/*!******************************************
* The multiple integral over -t*log(t), integrated s-2 times between 0 and x.
* @param s The (augmented) number of intgrations, >=2.
* @param x The upper limit of the final integral
* @return -x*log(x) for s=2 (not integrated).
* -x^2/2*log(x) +x^2/4 for s=3 (once integrated).
* -x^3/6*log(x) +5*x^3/36 for s=4 (twice integrated), etc.
* @author R. J. Mathar
* @since 2013-09-25
*/
static double repeatLogInt(int s, double x)
{
	/* The result is represented as (-log(x)/p!+lterm)*x^p
	* where the lterm is constructed recursively with each new integration.
	*/
	double lterm =0. ;
	/* the factorial in the denominators */
	double fac =1. ;
	if ( s < 2 )
		return 0. ;

	if ( x <= 0. )
		return 0. ;

	for(int p = 2 ; p < s ; p++)
	{
		fac *= p ;
		lterm = (1.0/fac+lterm)/p ;
	}
	return (-log(x)/fac+lterm)*pow(x,s-1.0) ;
} /* repeatLogInt */

/*!*********************************************
* Accumulate a Chebyshev series given the expansion coefficients sorted by index.
* @param[in] c The coefficients c[0], c[1],... c[clen-1] of the series.
* @param[in] clen The number of coefficients in the vector c.
* @param[in] x The argument of the Cheybhev polynomials.
* @return sum_{i=0..clen-1} c[i]*T_i(x).
*  The c[] are the coefficients in
*  the vector provided and the T_i(x) the Chebyshev polynomials.
* @since 2013-09-26
* @author R. J. Mathar
*/
static double evalCheby(const double *c, int clen, double x)
{
	double res=0. ;
	double t[3] ;
#if 0   
	/* Forward recurrence T_{n+1} = 2*x*T_n(x)- T_{n-1} with T_1=x and T_0=1.       
	* The code represents valid arithmetics but is replaced by
	* a backward recurrence (in the spirit of a Horner scheme) below because
	* presumably the smaller contributions stem from the higher indices
	* in the c-vector, and standard theory of error propagation proposes
	* to start by accumulation of the smaller components.
	*/
	t[0] =1. ; t[1] = x ; t[2] = 2*x*x-1 ;
	for(int l = 0 ; l < clen ; l++)
	{       
		res += c[l]*t[0] ;
		t[0] = t[1] ;
		t[1] = t[2] ;
		t[2] = 2*x*t[1]-t[0] ;
	}
#else   
	/* backward recurrence T_{n+1} = 2*x*T_n(x)- T_{n-1} with T_1=x and T_0=1.      
	*/
	switch ( clen)
	{
	case 0 :
		/* returns 0 */
		break ;
	case 1 :
		res = c[0] ;
		break ;
	default :
		/* t[0] and t[1] are the two coefficients of the highest
		* indices in a representation of the result in a sum
		* over Chebyshev polynomials. The effective list of
		* coefficients is c[0], c[1], ... c[l-2], t[0], t[1]
		* at any of the following stages of the folding.
		*/
		t[0] = c[clen-2] ; t[1] = c[clen-1] ;
		for(int l = clen-1 ; l >= 2 ; l--)
		{       
			/* copy the contribution by c[l] over to c[l-1]
			* multiplied by 2x and with negated sign over to c[l-2]
			*/
			t[2] = t[0]+2*x*t[1] ;
			t[0] = c[l-2]-t[1] ;
			t[1] = t[2];
		}
		res = t[0]+x*t[1] ;
	}
#endif
        return res;
} /* evalCheby */

/*!******************************************
* Compute the cases where a Chebyshev representation of x is needed.
* @param[in] s The power in the range s>=1.
* @param[in] x The argument. 
* @return sum_{k>=1} sin(k*x)/k^s if s even .
*     sum_{k>=1} cos(k*x)/k^s if s odd .
* @author R. J. Mathar
* @since 2013-09-25
*/
static double clausenCheby(int s, double x)
{
	/* Kolbig's chebyshev coefficients for expansion around x=0
	* KolbigT0[0] is twice the number of the reference.
	*/
	static double KolbigT0[] ={
		0.055905663947151322698917184953110,
		0.000176308874389811565305763647392,
		0.000001266274146115653002197518716,
		0.000000011717181813439237929542817,
		0.000000000123006412883374692285571,
		0.000000000001395272897001291195837,
		0.000000000000016690776162856734515,
		0.000000000000000207609131514543298,
		0.000000000000000002660919830605806,
		0.000000000000000000034924956356138,
		0.000000000000000000000467331308296,
		0.000000000000000000000006354232234,
		0.000000000000000000000000087569887,
		0.000000000000000000000000001220800,
		0.000000000000000000000000000017189,
		0.000000000000000000000000000000244,
		0.000000000000000000000000000000003
	} ;
	/* Kolbig's chebyshev coefficients for expansion around x=pi
	* KolbigTpi[0] is twice the number of the reference.
	*/
	static double KolbigTpi[] ={
		1.278194177714530682614373827190773,
		-0.054980569301851715639703569649896,
		-0.000961261945950606429385907687407,
		-0.000032054686822550476558682531811,
		-0.000001329461695425545014134382870,
		-0.000000062093601824397519459094277,
		-0.000000003129600656391112672326237,
		-0.000000000166351953819266977593393,
		-0.000000000009196527250719425449603,
		-0.000000000000524003773875845009365,
		-0.000000000000030580384187365945413,
		-0.000000000000001819691824948795099,
		-0.000000000000000110039826319626152,
		-0.000000000000000006745177571542469,
		-0.000000000000000000418278465157248,
		-0.000000000000000000026198718087611,
		-0.000000000000000000001655321162034,
		-0.000000000000000000000105394358004,
		-0.000000000000000000000006756282246,
		-0.000000000000000000000000435749297,
		-0.000000000000000000000000028257622,
		-0.000000000000000000000000001841514,
		-0.000000000000000000000000000120547,
		-0.000000000000000000000000000007923,
		-0.000000000000000000000000000000523,
		-0.000000000000000000000000000000035,
		-0.000000000000000000000000000000002
	} ;

	/* Table of expansion coefficients of Cl2(x) = -x log|x| + sum_{n=1,3,5,...odd} a_n T_n(x/pi)
	* containing the a_n of odd n.
	*/
	static double MooreT[] ={
		3.479355948451233316344766937416779,
		0.115216108666486739470221138040104,
		0.001647572537051537209320545695262,
		0.000053070383025306813774389594800,
		0.000002191707424421035613118253048,
		0.000000102514012449207529350348443,
		0.000000005177970787283888289984463,
		0.000000000275759301098232711670092,
		0.000000000015269078927383073653547,
		0.000000000000871140098971249365219,
		0.000000000000050893937996726464621,
		0.000000000000003031215625284952061,
		0.000000000000000183445458344488216,
		0.000000000000000011252330473829331,
		0.000000000000000000698183127401950,
		0.000000000000000000043753022548430,
		0.000000000000000000002765725471529,
		0.000000000000000000000176165813753,
		0.000000000000000000000011297216730,
		0.000000000000000000000000728860365,
		0.000000000000000000000000047279613,
		0.000000000000000000000000003081999,
		0.000000000000000000000000000201801,
		0.000000000000000000000000000013267,
		0.000000000000000000000000000000875,
		0.000000000000000000000000000000058,
		0.000000000000000000000000000000004
		} ;

	if ( s == 2)
	{
		/* Representation as in K. S. Kolbig, J. Comp. Appl. Math 64 (1995) 295-297
		* for sum_{k>=1} sin(k*x)/k^2.
		*/
		double res= (s % 2) ? zetas[s] : 0 ;
		if ( x  <= M_PI_2)
		{
			/* 2*x/pi */
			const double u = x/M_PI_2 ;
			const double h = 2*u*u-1 ;
			const double alpha = 2*h ;
			double t[3] = {0,0,0} ;
			for( int n= sizeof(KolbigT0)/sizeof(double)-1; n>=0 ; n--)
			{
				t[0] = ((n == 0 ) ? KolbigT0[n]/2 : KolbigT0[n]) +alpha*t[1]-t[2] ;
				t[2] = t[1] ;
				t[1] = t[0] ;
			}
			res += t[0]-h*t[2] ;
			/* contribution of 1/2x^3 */
			res *= x*x/2 ;
			/* contribution of x-x log|x| */
			res += 1.0-log(fabs(x)) ;
			res *= x ;
			return res ;
		}
		else
		{
			const double u = x/M_PI_2-2 ;
			const double h = 2*u*u-1 ;
			const double alpha = 2*h ;
			double t[3] = {0,0,0} ;
			for( int n= sizeof(KolbigTpi)/sizeof(double)-1; n>=0 ; n--)
			{
				t[0] = ((n == 0 ) ? KolbigTpi[n]/2 : KolbigTpi[n]) +alpha*t[1] -t[2];
				t[2] = t[1] ;
				t[1] = t[0] ;
			}
			res += t[0]-h*t[2] ;
			res *= M_PI-x ;
			return res ;
		}
	}
	else
	{
		/* The highest index in the known Chebyshev expansion coefficients not including
		* the even ones (which are zero) is the number of coefficients in the array multiplied by 2 minus 1.
		* s-2-fold integration increases this highest index by s-2.
		*/
		int N = sizeof(MooreT)/sizeof(double) ;
		N = 2*N+s-2 ;
		double *c = (double *)calloc(N,sizeof(double)) ;
		for(int l=0 ; l < sizeof(MooreT)/sizeof(double) ; l++)
			c[2*l+1] = MooreT[l] ;

		/* spr is the index of Cl for which the Chebyshev expansion
		* vector c[] is calculated next.
		*/
		for(int spr = 3 ; spr <= s ; spr++)
		{
			/* integrate the list c of coefficients once; toggle sign while
			* transiting to spr=3, 5, 7, 9... For odd spr the odd-indexed c[] are given
			* and the even-indexed entries in c[] are populated. So this
			* can be done "in place".
			* Since the arguments are T_n(x/pi), a factor Pi
			* appears in the integration over x,
			* because the formula for the integral is for T_n(x).
			*/
			const double pari = (spr % 2) ? -M_PI : M_PI ;
			for(int l = spr %2 ; l < N-1 ; l +=2)
			{
				if ( l == 1 )
				{
					/* catch special case int T_1(x) = (T_0(x)+T_2(x))/4
					* which would lead to division by zero further down.
					*/
					c[0] += pari*c[1]/4;
					c[2] += pari*c[1]/4;
				}
				else
				{
					/* Contribution from int T_l(x)
					* = T_{l+1}(x)/2/(l+1)-T_{|l-1|}(x)/2/(l-1).
					* The c[l] contributes to its two
					* adjacent indices.
					*/
					c[l+1] += 0.5*pari*c[l]/(l+1) ;
					c[abs(l-1)] -= 0.5*pari*c[l]/(l-1) ;
					if ( l % 2)
					{
						/* for odd l also a contribution from the lower limit of the definite integral
						*/
						if ( ((l-1)/2) % 2)
							c[0] -= pari*l*c[l]/(l*l-1.0) ;
						else
							c[0] += pari*l*c[l]/(l*l-1.0) ;
					}
				}
			}
			/* if spr is odd, we have represented the taylor/chebyshe series
			* of the cosine by integrating the associated sign (with an index smaller by 1)
			* starting at 0. The adjusted Riemann zeta function is added such that
			* the cosine series starts at zeta[spr]
			*/
			if ( spr % 2)
				c[0] += zetas[spr] ;

			/* Erase the coefficients at the even or odd indices
			* which have just been redistributed to the indices
			* of the opposite parity. This may perhaps be done
			* more efficiently, but is simplifies the implementation
			* because we may use the += and -= updates with the
			* next iteration in the loop of the spr.
			*/
			for(int l = spr %2 ; l < N ; l +=2)
				c[l] =0. ;
		}

		/* need to collect c[0], c[2], c[4] if s is odd, otherwise c[1], c[3], c[5]...
		*/
		double res = evalCheby(c, N, x/M_PI) ;

		free(c) ;

		/* add the contribution of the repeated integration of the -x*log(x)
		* term that was left out of the Chebyshev expansion. Toggle sign if s=3,4.
		* Do not toggle sign if s=5,6. Toggle sign if s=7,8 etc.
		*/
		if ( ((s-1)/2 ) %2 )
			res -= repeatLogInt(s,x) ;
		else
			res += repeatLogInt(s,x) ;
		return res ;
	}
} /* clausenCheby */

/*!******************************************
* @param[in] s The power in the range s>=1.
* @param[in] x The argument. 
* @return sum_{k>=1} cos(k*x)/k^s .
* @author R. J. Mathar
* @since 2013-09-24
*/
double clausenCos(int s, double x)
{
	if ( s <= 0 )
		return NAN ;

	/* cosine is even function of x */
	x = fabs(x) ;

	/* reduce to the periodic range between -2 pi and 2 pi 
	*/
	x  = remainder(x,2.*M_PI) ;

	/* reduce to the periodic range between 0 and 2 pi 
	*/
	if ( x < 0.)
		x += 2.*M_PI ;

	/* reduce to the range between 0 and pi, where the cosine is
	* symmetric with respect to pi. 
	*/
	if ( x > M_PI)
		x = 2.*M_PI-x ;

	/* diverging sum at multiples of 2 pi. Equivalent to the
	* pole of Riemann-Zeta(1).
	*/
	if ( x==0. && s == 1)
		return NAN ;

	if ( s==1)
	{
		return -log(2*sin(x/2)) ;
	}
	else if ( s > CLAUSEN_SMAX)
	{
		double retval[2] = {0.0,0.0} ;
		int k=1 ;
		for( ; ; k++)
		{
			retval[1] += cos(x*k)/pow((double)k,(double)s) ;
			/* asssume 53 bits in the result, roughly 1.e-16 relative precision
			*/
#if CLAUSEN_SMAX == 10
			if ( fabs(retval[1]-retval[0]) < 1.e-15*fabs(retval[1]) || k >69 )
#elif CLAUSEN_SMAX == 11
			if ( fabs(retval[1]-retval[0]) < 1.e-15*fabs(retval[1]) || k >47 )
#elif CLAUSEN_SMAX == 12
			if ( fabs(retval[1]-retval[0]) < 1.e-15*fabs(retval[1]) || k >31 )
#elif CLAUSEN_SMAX > 12
			if ( fabs(retval[1]-retval[0]) < 1.e-15*fabs(retval[1]) || k >23 )
#endif
				return retval[1] ;
			retval[0] = retval[1] ;
		}
	}
	else if ( s % 2)
	{
		/* Chebyshev expansion */
		return clausenCheby(s,x) ;
	}
	else
	{
		/* polynomial expansions for odd s
		*/
		return clausenPoly(s,x) ;
	}
} /* clausenCos */

/*!******************************************
* @param[in] s The power in the range s>=1.
* @param[in] x The argument. 
* @return sum_{k>=1} sin(k*x)/k^s .
* @author R. J. Mathar
* @since 2013-09-24
*/
double clausenSin(int s, double x)
{
	int xfloor ;
	if ( s <= 0 )
		return NAN ;

	/* sine is an odd function of x */
	if ( x < 0.)
		return -clausenSin(s,-x) ;

	/* reduce to the periodic range between -2 pi and 2 pi 
	*/
	x  = remainder(x,2.*M_PI) ;

	/* reduce to the periodic range between 0 and 2 pi 
	*/
	if ( x < 0.)
		x += 2.*M_PI ;

	/* not a contiguous function of x at x=0, so take the natural
	* value half way between the two limits for x->0- and x->0+
	*/
	if ( x == 0. || x == M_PI)
		return 0. ;

	/* reduce to the range between 0 and pi, where the sine is
	* anti-symmetric with respect to pi. 
	*/
	if ( x > M_PI)
		return -clausenSin(s,2.*M_PI-x) ;

	if ( s==1)
	{
		/* (pi-x)/2 */
		return M_PI_2 - x/2 ;
	}
	else if ( s > CLAUSEN_SMAX)
	{
		double retval[2] = {0.0,0.0} ;
		int k=1 ;
		for( ; ; k++)
		{
			retval[1] += sin(x*k)/pow((double)k,(double)s) ;
			/* asssume 53 bits in the result, roughly 1.e-16 relative precision
			*/
#if CLAUSEN_SMAX == 10
			if ( fabs(retval[1]-retval[0]) < 2.e-16*fabs(retval[1]) || k >62 )
#elif CLAUSEN_SMAX == 11
			if ( fabs(retval[1]-retval[0]) < 2.e-16*fabs(retval[1]) || k >41 )
#elif CLAUSEN_SMAX == 12
			if ( fabs(retval[1]-retval[0]) < 2.e-16*fabs(retval[1]) || k >30 )
#elif CLAUSEN_SMAX > 12
			if ( fabs(retval[1]-retval[0]) < 2.e-16*fabs(retval[1]) || k >22 )
#endif
				return retval[1] ;
			retval[0] = retval[1] ;
		}
	}
	else if ( s % 2)
	{
		/* polynomial expansions for odd s
		*/
		return clausenPoly(s,x) ;
	}
	else
	{
		/* Chebyshev expansion for even s */
		return clausenCheby(s,x) ;
	}
} /* clausenSin */

/*!*************************************
* The Clausen sum of positive integer index.
* @param[in] j The index in the range j>=1.
* @param[in] x The argument. 
* @return CL_j(x), the Clausen sum. This is
*  sum_{k>=1} sin(k*x)/k^j if j is even, and sum_{k>=1} cos(k*x)/k^j if j is odd.
* @author R. J. Mathar
* @since 2013-09-24
*/
double clausen(int j, double x)
{
	if ( j <= 0 )
		return NAN ;

	switch( j % 2)
	{
	case 0:
		/* j even */
		return clausenSin(j,x) ;
	default:
		/* j odd */
		return clausenCos(j,x) ;
	}
} /* clausen */

#undef CLAUSEN_SMAX

#ifdef TEST
#include <stdio.h>
#include <stdlib.h>

/*!******************************************
* Direct summation of the first N terms of a Clausen sum.
* @param[in] j The index (exponent in the denominators).
* @param[in] x The argument in j*x of the sines or cosines.
* @param[in] N The number of terms in the summation.
* @param[in] cosorsine Nonzero for the cosine, zero for the sine.
* @return sum_{n=1..N} cos(nx)/n^j if cosorsine, else sum_{n=1..N} sin(nx)/n^j.
*/
double clausenDirect(int j, double x, int N, int cosorsine)
{
	double res =0.0 ;
	for (int n=N ; n >=1 ; n--)
		res += (cosorsine ? cos(n*x) : sin(n*x) ) /pow((double)n,(double)j) ;
	return res;
}

/*!*********************************
* Test calls of the form
*     Clausen l x
* with integer l >=1 and floating point x supported
* if the cpp variable TEST is defined.
*/
int main(int argc, char *argv[])
{
	if ( argc < 3 )
	{
		printf("Insufficient number %d of arguments\n",argc) ;
		printf("usage: %s j x\n",argv[0]) ;
		return 1 ;
	}
	int j = atoi(argv[1]) ;
	if ( j < 1 )
	{
		printf("Argument j= %d too small\n",j) ;
		return 1 ;
	}
	double x = atof(argv[2]) ;
	const int N=2000 ;
	printf("j= %d x= %.15f\n",j,x) ;
	// printf("%.15f\n", clausen(j,x)) ;
	printf("%.15f (estim %.15f %.15f)\n", clausenCos(j,x), clausenDirect(j,x,N,1), clausenDirect(j,x,2*N,1) ) ;
	printf("%.15f (estim %.15f %.15f)\n", clausenSin(j,x), clausenDirect(j,x,N,0), clausenDirect(j,x,2*N,0) ) ;
	return 0 ;
}
#endif /* TEST */


==> anc/clausen.h <==
/** @file
* Function declarations of the three public functions defined in Clausen.c .
*/
#infdef CLAUSEN_H
#define CLAUSEN_H

#ifdef __cplusplus
extern "C" {
#endif

extern double clausen(int j, double x) ;
extern double clausenCos(int s, double x) ;
extern double clausenSin(int s, double x) ;

#ifdef __cplusplus
}
#endif

#endif /* CLAUSEN_H */

